The Holdout Randomization Test for Feature Selection in Black Box Models

We propose the holdout randomization test (HRT), an approach to feature selection using black box predictive models. The HRT is a specialized version of the conditional randomization test (CRT; Candes et al., 2018) that uses data splitting for feasible computation. The HRT works with any predictive model and produces a valid $p$-value for each feature. To make the HRT more practical, we propose a set of extensions to maximize power and speed up computation. In simulations, these extensions lead to greater power than a competing knockoffs-based approach, without sacrificing control of the error rate. We apply the HRT to two case studies from the scientific literature where heuristics were originally used to select important features for predictive models. The results illustrate how such heuristics can be misleading relative to principled methods like the HRT. Code is available at https://github.com/tansey/hrt.

==> figures/combo_fig.py <==
import matplotlib
matplotlib.use('MacOSX')
import matplotlib.pylab as plt
import numpy as np
import pandas as pd
import seaborn as sns
from scipy.stats import norm

class GaussianMixtureModel:
    def __init__(self, pi, mu, sigma, y_mean=0, y_std=1):
        self.pi = pi
        self.mu = mu
        self.sigma = sigma
        self.y_mean = y_mean
        self.y_std = y_std

    def sample(self):
        comps = [np.random.choice(self.pi.shape[1], p=p) for p in self.pi]
        return (np.array([np.random.normal(self.mu[i,k], self.sigma[i,k]) for i,k in enumerate(comps)]) * self.y_std) + self.y_mean

    def pdf(self, y):
        y = (y - self.y_mean) / self.y_std
        if len(y.shape) == 2:
            return (self.pi[:,np.newaxis,:] * norm.pdf(y[:,:,np.newaxis], self.mu[:,np.newaxis,:], self.sigma[:,np.newaxis,:])).sum(axis=2)    
        return (self.pi * norm.pdf(y[:,np.newaxis], self.mu, self.sigma)).sum(axis=1)

    def cdf(self, y):
        y = (y - self.y_mean) / self.y_std
        if len(y.shape) == 2:
            return (self.pi[:,np.newaxis,:] * norm.cdf(y[:,:,np.newaxis], self.mu[:,np.newaxis,:], self.sigma[:,np.newaxis,:])).sum(axis=2)    
        return (self.pi * norm.cdf(y[:,np.newaxis], self.mu, self.sigma)).sum(axis=1)

    def prob(self, y):
        return self.pdf(y)

    def ppf(self, c):
        raise Exception('Not implemented yet')

def prob_quantiles(dists, y, q, axis=0, X=None):
    probs = np.array([d.prob(y) for d in dists])
    return np.percentile(probs, q, axis=axis)

if __name__ == '__main__':
    N = 3
    ngrid = 50
    nplot = 200
    ndists = 100
    ncomponents = 3
    nnull = 3

    # Random seed for reproducibility
    np.random.seed(42)

    # Setup the GMM distributions
    pi = np.array([[0.2,0.4,0.4],[0.7,0.2,0.1],[0.1,0.4,0.5]])
    sigma = np.array([[0.4,2,0.4],[1,1,0.1],[1,1,1]])
    mu_center = np.array([[-8,0,1],[-4,2,2],[-6,-2,6]])
    mu = mu_center[None,:,:] + np.random.normal(0,1,size=(ndists,N,ncomponents))
    dists = [GaussianMixtureModel(pi, mu_k, sigma) for mu_k in mu]

    # Finite grid approximation
    grid = np.array([np.linspace(-10,10,ngrid) for _ in range(N)])
    Z = np.array([prob_quantiles(dists, y, [30,70]) for y in grid.T])
    L, U = Z[:,0].T, Z[:,1].T

    # Smoother grid to plot the lines
    plotgrid = np.array([np.linspace(-10,10,nplot) for _ in range(N)])
    Z = np.array([prob_quantiles(dists, y, [30,70]) for y in plotgrid.T])
    Lplot, Uplot = Z[:,0].T, Z[:,1].T

    # t-stat
    theta = np.array([[0.1, 0.1, 0.1],[0.1,0.4,0.18],[0.1,0.2,0.3]]) * 2 * np.pi / 3
    w = np.array([[0.3,0.3,0.4],[0.3,0.3,0.4],[0.3,0.3,0.4]])
    Tplot = np.array([np.sin(theta_t[0]*x)*w_t[0] + np.cos(theta_t[1]*x)*w_t[1] + np.sin(theta_t[2]*x)*w_t[2] for theta_t, w_t, x in zip(theta, w, plotgrid)])**2
    T = np.array([np.sin(theta_t[0]*x)*w_t[0] + np.cos(theta_t[1]*x)*w_t[1] + np.sin(theta_t[2]*x)*w_t[2] for theta_t, w_t, x in zip(theta, w, grid)])**2
    print(Tplot.shape, T.shape)

    # True data point
    truth = np.array([-4, 1, 4.])
    Ttruth = np.array([np.sin(theta_t[0]*x)*w_t[0] + np.cos(theta_t[1]*x)*w_t[1] + np.sin(theta_t[2]*x)*w_t[2] for theta_t, w_t, x in zip(theta, w, truth)])**2
    Ltruth, Utruth = prob_quantiles(dists, truth, [30,70])

    # Example samples from null
    perms = np.array([[20,40,30],[8,33,18],[25,7,34]])
    Tperms = np.array([np.sin(theta_t[0]*grid_i[x])*w_t[0] + np.cos(theta_t[1]*grid_i[x])*w_t[1] + np.sin(theta_t[2]*grid_i[x])*w_t[2] for theta_t, w_t, grid_i, x in zip(theta, w, grid, perms)])**2
    Uperms = np.array([U_i[x] for U_i, x in zip(U, perms)])
    Lperms = np.array([L_i[x] for L_i, x in zip(L, perms)])
    perm_less = Ttruth.sum() >= Tperms.sum(axis=0)
    perm_markers = ['s', '*', '^']
    
    with sns.axes_style('white'):
        plt.rc('font', weight='bold')
        plt.rc('grid', lw=3)
        plt.rc('lines', lw=3)
        plt.rc('xtick', labelsize=14)
        plt.rc('ytick', labelsize=14)
        matplotlib.rcParams['pdf.fonttype'] = 42
        matplotlib.rcParams['ps.fonttype'] = 42

        fig, axarr = plt.subplots(3,3,figsize=(15,7))
        for i in range(N):
            if i == 0:
                axarr[i,0].plot(plotgrid[i], Uplot[i], color='orange', label='Upper bound', lw=3)
                axarr[i,0].plot(plotgrid[i], Lplot[i], color='blue', label='Lower bound', lw=3)
                axarr[i,1].plot(plotgrid[i], Tplot[i], color='gray', lw=3)
                axarr[i,0].set_title('Complete conditional', fontweight='bold', fontsize=18)
                axarr[i,1].set_title('Component risk', fontweight='bold', fontsize=18)
            else:
                axarr[i,0].plot(plotgrid[i], Uplot[i], color='orange', lw=3)
                axarr[i,0].plot(plotgrid[i], Lplot[i], color='blue', lw=3)
                axarr[i,1].plot(plotgrid[i], Tplot[i], color='gray', lw=3)
            for x, u, l in zip(grid[i], U[i], L[i]):
                axarr[i,0].plot([x,x],[l,u], color='gray', alpha=0.2, lw=2)
            for x, t in zip(grid[i], T[i]):
                axarr[i,1].plot([x,x],[0,t], color='gray', alpha=0.2, lw=2)
            # axarr[i,0].scatter(truth[i], 0, marker='o', color='red', zorder=10)
            axarr[i,1].scatter(truth[i], Ttruth[i], marker='o', s=100, color='red', zorder=10, label='True data' if i == 0 else None)
            # axarr[i,1].annotate('$\\mathbf{x_{j,' + str(i+1) + '}}$', (truth[i], Ttruth[i]+0.05), fontsize=10, zorder=10)
            for idx, (grid_k,x,u,l,t,m,c) in enumerate(zip(grid,perms[i], Uperms[i], Lperms[i], Tperms[i], perm_markers,perm_less)):
                if c:
                    axarr[i,0].scatter(grid_k[x], u, marker=m, s=100, color='black', zorder=10)
                else:
                    axarr[i,0].scatter(grid_k[x], l, marker=m, s=100, color='black', zorder=10)
                axarr[i,1].scatter(grid_k[x], t, marker=m, s=100, color='black', zorder=10, label='Sample {}'.format(idx+1) if i == 0 else None)
                # axarr[i,1].annotate('$\\mathbf{\\widetilde{x}_{j,' + str(i+1) + '}^{(' + str(idx+1) + ')}}$', (grid_k[x], t), zorder=10)
                # axarr[i,0].annotate('$\\mathbf{\\widetilde{x}_{j,' + str(i+1) + '}^{(' + str(idx+1) + ')}}$', (grid_k[x], (u+l)/2), zorder=10)
            if i == N-1:
                axarr[i,0].set_xlabel('$\\mathbf{X_{\\cdot j}}$', fontweight='bold', fontsize=14)
                axarr[i,1].set_xlabel('$\\mathbf{X_{\\cdot j}}$', fontweight='bold', fontsize=14)
            axarr[i,0].set_xlim([-10,10])
            axarr[i,1].set_xlim([-10,10])
            axarr[i,1].set_ylim([0,1])
            axarr[i,0].set_ylim([0,0.4])
            if i == 0:
                legend_props = {'weight': 'bold', 'size': 14}
                axarr[i,0].legend(loc='upper left', prop=legend_props)
                axarr[i,1].legend(loc='upper right', ncol=2, prop=legend_props)
            axarr[i,0].set_yticks([0,0.4])
            axarr[i,0].set_xticks([-10,0,10])
            axarr[i,1].set_yticks([0,1])
            axarr[i,1].set_xticks([-10,0,10])
        t_prev = np.zeros(len(perm_markers))
        selected_prev = np.zeros(len(perm_markers))
        colors = ['lightgray', 'gray', 'darkgray']
        l_colors = ['skyblue', 'royalblue', 'navy']
        u_colors = ['coral', 'orange', 'darkorange']
        l_prev = np.zeros(len(perm_markers))
        u_prev = np.zeros(len(perm_markers))
        for i,(t,u,l) in enumerate(zip(Tperms, Uperms, Lperms)):
            selected = np.array([u_i if c_i else l_i for l_i, u_i, c_i in zip(u,l,perm_less)])
            axarr[0,2].bar(np.arange(len(perm_markers)), t, bottom=t_prev, color=colors[i], width=0.35, label='Sample {}'.format(i+1))
            # axarr[1,2].bar(np.arange(len(perm_markers)), selected, bottom=selected_prev, color=colors[i], width=0.35)
            axarr[1,2].bar(np.arange(len(perm_markers))-0.15, l, bottom=l_prev, color=l_colors[i], width=0.25)
            axarr[1,2].bar(np.arange(len(perm_markers))+0.15, u, bottom=u_prev, color=u_colors[i], width=0.25)
            selected_prev += selected
            t_prev += t
            l_prev += l
            u_prev += u
        axarr[0,2].axhline(Ttruth.sum(), ls='--', lw=3, color='red', label='True data')
        axarr[0,2].set_xticks(np.arange(len(perm_markers)))
        axarr[0,2].set_xticklabels(['Sample {}'.format(i+1) for i in range(len(perm_markers))])
        axarr[1,2].set_xticks(np.arange(len(perm_markers)))
        axarr[1,2].set_xticklabels(['Sample {}'.format(i+1) for i in range(len(perm_markers))])
        axarr[0,2].set_yticks([0,1])
        axarr[1,2].set_yticks([0,0.4])
        axarr[2,2].set_ylim([-0.4,0.1])
        axarr[2,2].set_yticks([0.1,0,-0.4])
        axarr[0,2].set_title('Null samples', fontweight='bold', fontsize=18)
        axarr[0,2].set_ylabel('$\\mathbf{\\tilde{t}}$', fontsize=14, rotation=270, labelpad=20)
        axarr[1,2].set_ylabel('Sample weight', fontsize=14, fontweight='bold', rotation=270, labelpad=20)
        axarr[2,2].set_ylabel('Sample impact', fontsize=14, fontweight='bold', rotation=270, labelpad=20)
        for i,(s, c) in enumerate(zip(selected_prev, perm_less)):
            axarr[2,2].bar(i, s * (2*c - 1), color='orange' if c else 'blue')
        axarr[2,2].axhline(0,lw=2,color='black')
        plt.xticks(np.arange(len(perm_markers)), ['Sample {}'.format(i+1) for i in range(len(perm_markers))])
        axarr[0,2].yaxis.set_label_position("right")
        axarr[1,2].yaxis.set_label_position("right")
        axarr[2,2].yaxis.set_label_position("right")
        plt.tight_layout()
        plt.savefig('combo-example.pdf', bbox_inches='tight')
















